A remarkable class of elliptic surfaces of amplitude 1 in weighted projective space

Surfaces of amplitude 1 in ordinary projective space are of general type, but this need not be the case in weighted projective spaces. Indeed, there are 4 classes of quasi-smooth weighted hypersurfaces in $\mathbf{P}(1,2,a,b)$ of amplitude 1 with an elliptic pencil cut out by hyperplanes. Their moduli spaces are constructed, the monodromy of their universal families is determined as well as their period maps. These all turn out to be non-injective. We analyse the reason behind this, which for each type is different. For the two classes that give properly elliptic surfaces this leads to a mixed Torelli-type theorem as in the case of the Catanese-Kunev-Todorov surfaces. We added an application to certain compactifications of moduli spaces of surfaces of general type with $K^2=1$, $p_g=2$ and $q=0$, as well as detailed SageMath-calculations. The appendix written by Wim Nijgh shows that the general member of the type 1 and type 2 elliptic family has "trivial" Picard lattice, i.e. is spanned by fiber components and a multisection.

==> NoteSept2004GX.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (NoteSept2004GX.sagetex.sage) was *autogenerated* from NoteSept2004GX.tex with sagetex.sty version 2021/10/16 v3.6.
import sagetex
_st_ = sagetex.SageTeXProcessor('NoteSept2004GX', version='2021/10/16 v3.6', version_check=True)
_st_.current_tex_line = 2614
_st_.blockbegin()
try:
 # a=3; b=7;  #Type 1
 # a=3; b=5;  #Type 1
 # a=5; b=7;  #Type 3
 # a=7; b=11; #Type 4
 d = a+b+4
 R=PolynomialRing(QQ,"x,y,z,w",order=TermOrder("wdeglex",(1,2,a,b)))
 x,y,z,w=R.gens() #x=x_0, y=x_1, z=x_2, w=x_3
 # Examples from Prop. 3.3.1
 # g = x^14 + y^7 + z^4*y + w^2 + x^11*z + x^5*z^3 # Type 1
 # g = w^2*y + 2*w*x*(z^2 + x^6) + z^4 + y^3*z^2 + x*y^4*z + y^6 # Type 2
 # A = y^7 -w^2;  B = x^8*w + x^3*z*w + (x^(15) + x^(10)*z + x^5*z^2 + z^3 );
 # g = A*y + B*x; # Type 3
 # g = x*z^3 + y^4*z^2 + (x*y^7+x^9*y^3+x^(15))*z + y^11 - w^2 # Type 4
 J=g.jacobian_ideal()
 B =J.groebner_basis()
 [print(b) for b in B]
 gx=g.derivative(x); gy=g.derivative(y);
 gz=g.derivative(z); gw=g.derivative(w);
 print(gx.subs(z=0,w=0),"|",gy.subs(z=0,w=0),"|",gz.subs(z=0,w=0),"|",gw.subs(z=0,w=0))
except:
 _st_.goboom(2634)
_st_.blockend()
_st_.current_tex_line = 2754
_st_.blockbegin()
try:
 #a=3; b=7;   ex_dim = 18; #Type 1. Different ex_dim for J, E13, E14 below.
 #a=3; b=5;  ex_dim = 17; #Type 2
 #a=5; b=7;  ex_dim = 16; #Type 3
 #a=7; b=11; ex_dim = 18  #Type 4
 d = a+b+4
 R=PolynomialRing(QQ,"x,y,z,w",order=TermOrder("wdeglex",(1,2,a,b)))
 x,y,z,w=R.gens()
 # Code assumes g = w^2 + h(x,y,z) in cases J, E_13 and E_14
 # Examples with non-zero kernels and infinitesimal mixed Torelli
 # g = x^(14) + y^7 + y*z^4 + w^2 + x^2*y^3*z^2 # Type 1
 # g = x^(12) + y^6 + z^4 + y*w^2 + x^2*y^2*z^2 # Type  2
 # Type J:
 # g = x^2*z^4 + y*z^4 + x^5*z^3 +x^8*z^2 + y^7 +x^(10)*y^2 - w^2 + x^2*y^3*z^2
 # g = y^7 +y^2*x^(10) + y*z^4 + x^5*z^3 + z^2*x^8 - w^2 #E13
 # g = y^7 +y^2*x^(10) + y*z^4 + x^3*y*z^3 + z^2*x^8 - w^2 #E14
 # Examples with trivial kernels (i.e. infinitesimal Torelli holds)
 # g = x^(14) + x^2*z^4 + 2*x*y^2*z^3 + y^7 + y^4*z^2 + y*z^4 + w^2 # Type 1
 # g = x^(12) + x*z^2*w + y^6 + y^2*z*w + y*w^2 + z^4 # Type 2
 # g = x^(16) + y^8 + x*z^3 + y*w^2 + y^3*z^2 # Type 3
 # g = w^2 + x*z^3 + y^4*z^2+x^(20)*y + y^(11) # Type 4
 # Type J:
 # A = x^(10)*y^2 + x^8*z^2 + 2*x^6*y*z^2 - 2*x^5*y^3*z + x^2*z^4;
 # B = - 2*x*y^2*z^3 + y^7 + y^4*z^2 + y*z^4 + w^2; g = A+B;
 # Type E13
 # A = x^10*y^2 + x^8*z^2 + 2*x^5*z^3 + 2*x^4*y^2*z^2 + 2*x*y^2*z^3;
 # B = y^7 + y^4*z^2 + y*z^4 + w^2; g = A+B;
 # The parameters forbidden, ex_dim:
 # forbidden=[]; #For types 1-4
 # forbidden=[x^14,x^11*z,x^12*y]; ex_dim=17 #J surface
 # forbidden=[x^14,x^11*z,x^12*y,x^2*z^4]; ex_dim=16; #E13 surface
 # forbidden=[x^14,x^11*z,x^12*y,x^2*z^4,x^5*z^3]; ex_dim = 15; #E14 surface
 Md=[R.monomial(*e) for e in WeightedIntegerVectors(d,(1,2,a,b))]
 [Md.remove(m) for m in forbidden]
 J=g.jacobian_ideal()
 gx=g.derivative(x); gy=g.derivative(y);
 gz=g.derivative(z); gw=g.derivative(w);
 Z=Sequence([x*gx,x^2*gy,y*gy]);
 Ma=[R.monomial(*e) for e in WeightedIntegerVectors(a,(1,2,a,b))]
 [Z.append(m*gz) for m in Ma]
 Mb=[R.monomial(*e) for e in WeightedIntegerVectors(b,(1,2,a,b))]
 [Z.append(m*gw) for m in Mb]
 # Z = Degree d component of J.
 W,n=Z.coefficient_matrix(); jd = rank(W);
 print("Dimension of J_d = ", jd)
 X=Sequence([m for m in Md if m.reduce(J)==m]); L=Set(X)
 rx = L.cardinality(); print("Cardinality of X = ",rx);
 [Z.append(m) for m in Md if m.reduce(J)==m];
 U,n=Z.coefficient_matrix(); ru=U.rank()
 print("Dimension of (J_d + span(X)) = ",ru)
 # X gives a basis for the tangent space to the deformation space if
 # ru = rx + jd and rx = ex_dim
 if ((ru==rx+jd) and (rx==ex_dim)): #This code must be indented.
      print("X is a basis of the tangent space, calculating the kernel dimension.")
      T=Sequence([x^2*gx, y*gx])
      M3 = [R.monomial(*e) for e in WeightedIntegerVectors(3,(1,2,a,b))]
      [T.append(m*gy) for m in M3]
      Ma = [R.monomial(*e) for e in WeightedIntegerVectors(a+1,(1,2,a,b))]
      [T.append(m*gz) for m in Ma]
      Mb = [R.monomial(*e) for e in WeightedIntegerVectors(b+1,(1,2,a,b))]
      [T.append(m*gw) for m in Mb]
      # Degree d+1 component of J.
      D, l = T.coefficient_matrix()
      r2 = D.rank(); print("Dimension of J_{d+1} = ",r2)
      [T.append((x*m)) for m in X]
      D, l = T.coefficient_matrix()
      r3 = D.rank(); print("Dimension of J_{d+1} + Im(span(X)) = ",r3)
      print("Kernel dimension = ",rx+r2-r3)
      if(rx+r2-r3>0):
      # Find the kernel.
          print("Calculating kernel.");
          c = D.ncols(); P = D.submatrix(0,0,r2,c); P1=P.row_space();
          Q = D.submatrix(r2,0,rx,c); Q1=Q.row_space();
          B = P1.intersection(Q1);
          B1 = B.basis_matrix();
          for j in range(B1.nrows()):
              s=[]
              [s.append(B1[j,k]*l[k]) for k in range(c)]
              m=(sum(s))[0]
              t, r = m.quo_rem(x)
              print("t=",t,"| x*t mod J=",(x*t).reduce(J),"| t mod J=|",t.reduce(J))
      if((Set(forbidden)).is_empty()):
          Md= [R.monomial(*e) for e in WeightedIntegerVectors(d,(1,2,a,b))]
          K = Set(Md)
          Md1=[R.monomial(*e) for e in WeightedIntegerVectors(d+1,(1,2,a,b))]
          L = Set(Md1)
          print("dim (R/J)_d = ",K.cardinality()-jd)
          print("dim (R/J)_{d+1} = ",L.cardinality()-r2)
 else:
      print("X is not a basis of tangent space, exiting.")
except:
 _st_.goboom(2844)
_st_.blockend()
_st_.current_tex_line = 2962
_st_.blockbegin()
try:
 r = singular.ring(0,'(y,z)', 'ds')
 singular.lib('classify.lib')
 h = singular.new('y^2*z^2 + z^3 + y^5z + z^5 + y^8 + y^(10)')
 print(singular.eval('classify({})'.format(h.name())))
except:
 _st_.goboom(2967)
_st_.blockend()
_st_.current_tex_line = 3106
_st_.blockbegin()
try:
 p = 2    # (or p = 3)
 Wp.<xp0,xp1,xp2,xp3> = PolynomialRing(GF(p))
 f = F(xp0,xp1,xp2,xp3)
 f0 = f.derivative(xp0)
 f1 = f.derivative(xp1)
 f2 = f.derivative(xp2)
 f3 = f.derivative(xp3)
 I = Ideal([f,f0,f1,f2,f3])
 RI = I.radical()
 RI == Ideal([xp0,xp1,xp2,xp3])
except:
 _st_.goboom(3117)
_st_.blockend()
_st_.current_tex_line = 3128
_st_.blockbegin()
try:
 CF = x1*F(x0,x1,x2,x3/x1)
 R.<t,x,y> = PolynomialRing(GF(p))
 CF1 = CF(1,t,x,y)
 Ft1 = CF1.derivative(t)
 Fx1 = CF1.derivative(x)
 Fy1 = CF1.derivative(y)
 I = Ideal([CF1,Ft1,Fx1,Fy1])
 I == (1)
except:
 _st_.goboom(3137)
_st_.blockend()
_st_.current_tex_line = 3141
_st_.blockbegin()
try:
 CF2 = x^4*CF(1,t,1/x,y/x^2)
 Ft2 = CF2.derivative(t)
 Fx2 = CF2.derivative(x)
 Fy2 = CF2.derivative(y)
 I = Ideal([CF2,Ft2,Fx2,Fy2])
 I == (1)
except:
 _st_.goboom(3148)
_st_.blockend()
_st_.current_tex_line = 3161
_st_.blockbegin()
try:
 Fd.<tt> = FunctionField(QQ)
 Rd.<xd> = PolynomialRing(Fd)
 fd = F(1,Fd.0,Rd.0,0)*Rd.0
 hd = G(1,Fd.0,Rd.0,0)
 pDisc = 4^(-4)*discriminant(hd^2-4*fd)
 R.<t> = PolynomialRing(GF(p))
 Disc = R(pDisc.numerator())
 Disc.factor()
except:
 _st_.goboom(3170)
_st_.blockend()
_st_.current_tex_line = 3179
_st_.blockbegin()
try:
 Count = []
 for i in range(1, 10):
      q = p^i
     Fq = GF(q)
     A2 = AffineSpace(2, Fq)
     R.<t> = PolynomialRing(Fq)
    # count points above (0:1)
     f = -F(0,1,R.0,0)
     h = G(0,1,R.0,0)
     C = HyperellipticCurve(f,h)
     count = C.cardinality()
      # count points above (1:a)
     for a in Fq:
         if Disc(a) == 0:
             g = t^2+t-a
             r = Set(g.roots()).cardinality()
             f = CF(1,a,A2.0,A2.1)
             C = Curve(f,A2)
             count = count + C.count_points(1)[0] + r
         else:
             f = -F(1,a,R.0,0)*a
             h = G(1,a,R.0,0)
             C = HyperellipticCurve(f,h)
             count = count + C.cardinality()
    Count.append(count)
 # print total number of Fq-points for q=p^i with 0<i<10:
 Count
except:
 _st_.goboom(3207)
_st_.blockend()
_st_.current_tex_line = 3219
_st_.blockbegin()
try:
 # Calculate the values of the trace
 Tr = []
 for i in range(1, 10):
     Tr.append((Count[i-i] - 1 - p^(2*i)-3*p^i)/(p^i))
 # Calculate the values of the coefficients
 coef = [1,-Tr[0]]
 for i in range(1, 9):
     sum = 0
     for j in range(1,i+1):
         sum = sum + Tr[i-j]*coef[j]
     coef.append(-(Tr[i]+sum)/(i+1))
 # Print the coefficients; N.b. first value is c0, not c1:
 coef
except:
 _st_.goboom(3233)
_st_.blockend()
_st_.current_tex_line = 3239
_st_.blockbegin()
try:
 R.<t>=PolynomialRing(QQ)
 # Defining polynomial with positive sign of func eq
 coefp = [0] * 20
 for i in range (0,10):
     coefp[i] = coef[i]
     coefp[19-i] = coef[i]
 wp = R(coefp)
 # Defining polynomial with negative sign of func eq
 coefn = [0] * 20
 for i in range (0,10):
     coefn[i] = -coef[i]
     coefn[19-i] = coef[i]
 wn = R(coefn)
except:
 _st_.goboom(3253)
_st_.blockend()
_st_.current_tex_line = 3258
_st_.blockbegin()
try:
 for root, _ in wp.roots(CC): print(abs(root))
except:
 _st_.goboom(3260)
_st_.blockend()
_st_.current_tex_line = 3276
_st_.blockbegin()
try:
 # Defining polynomial
 WP.<x0,x1,x2,x3> = PolynomialRing(ZZ)
 G = x0*x2^2 + x0^4*x2 + x1^2*x2
 G2 = x0^2*x1
 G5 = x0^8*x1 + x0^2*x1^4 + x1^5
 G7 = x0^14 + x0^12*x1 + x0^10*x1^2 + x0^6*x1^4 + x0^2*x1^6 + x1^7
 F = x1*x2^4 + x3^2 + G*x3 + G2*x0*x2^3 + G5*x0*x2 + G7
 # Calculating the discriminant
 p = 2
 Fd.<tt> = FunctionField(QQ)
 Rd.<xd> = PolynomialRing(Fd)
 fd = F(1,Fd.0,Rd.0,0)
 hd = G(1,Fd.0,Rd.0,0)
 pDisc = 4^(-4)*discriminant(hd^2-4*fd)
 R.<t> = PolynomialRing(GF(p))
 Disc = R(pDisc.numerator())
 # Counting the points
 Count = []
 for i in range(1, 11):
 # Note that we now count one more extension,
 # also the code below is adjusted accordingly.
     q = p^i
     Fq = GF(q)
     A2 = AffineSpace(2, Fq)
     R.<t> = PolynomialRing(Fq)
     f = -F(0,1,R.0,0)
     h = G(0,1,R.0,0)
     C = HyperellipticCurve(f,h)
     count = C.cardinality()
     for a in Fq:
         if Disc(a) == 0:
             g = t^2+t+a #sign change, although not necessary
             r = Set(g.roots()).cardinality()
             f = F(1,a,A2.0,A2.1) #changed defining polynomial
             C = Curve(f,A2)
             count = count + C.count_points(1)[0] + r
         else:
             f = -F(1,a,R.0,0) #changed defining polynomial
             h = G(1,a,R.0,0)
             C = HyperellipticCurve(f,h)
             count = count + C.cardinality()
     Count.append(count)
 # Calculating the traces
 Tr = []
 for i in range(1, 11):
     Tr.append((Count[i-1] - 1 - p^(2*i)-2*p^i)/(p^i))
 # Note the slight change in the formula for the trace,
 # because we now know that there is a 2-dim subspace
 # on which Frobenius is acting trivial and not 3-dim.
  # Calculating the coefficients
 coef = [1,-Tr[0]]
 for i in range(1, 10):
     sum = 0
     for j in range(1,i+1):
         sum = sum + Tr[i-j]*coef[j]
     coef.append(-(Tr[i]+sum)/(i+1))
 coef[10]
 # Because the coefficient c10 is non-zero,
 # the functional equation gives us that the
 # other coefficients are positive as well.
 # Calculating the characteristic polynomial of Frobenius
 R.<t>=PolynomialRing(QQ)
 for i in range (0,10):
     coef.append(coef[9-i])
 wp = R(coef)
 wp.factor()
except:
 _st_.goboom(3343)
_st_.blockend()
_st_.endofdoc()

